LIRA-V: Lightweight Remote Attestation for Constrained RISC-V Devices

This paper presents LIRA-V, a lightweight system for performing remote attestation between constrained devices using the RISC-V architecture. We propose using read-only memory and the RISC-V Physical Memory Protection (PMP) primitive to build a trust anchor for remote attestation and secure channel creation. Moreover, we show how LIRA-V can be used for trusted communication between two devices using mutual attestation. We present the design, implementation and evaluation of LIRA-V using an off-the-shelf RISC-V microcontroller and present performance results to demonstrate its suitability. To our knowledge, we present the first remote attestation mechanism suitable for constrained RISC-V devices, with applications to cyber-physical systems and Internet of Things (IoT) devices.

==> figures/lira.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sb\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "plt.rcParams.update({'font.size': 14, 'figure.figsize':(6,3.5)})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data\n",
    "x = np.array([\"1KB\", \"2KB\", \"4KB\", \"8KB\", \"16KB\", \"32KB\", \"64KB\", \"128KB\", \"256KB\", \"512KB\", \"1MB\", \"2MB\", \"4MB\"])\n",
    "one_kb = np.array([0.050, 0.102, 0.206, 0.411, 0.826,  1.646,  3.311, 6.625, 13.25, 26.53, 54.76, 103.5, 207.2])\n",
    "two_kb = np.array([None, 0.099, 0.202, 0.409,  0.823,  1.650,  3.309, 6.621,  13.24,  26.41, 53.71, 102.6, 204.0])\n",
    "four_kb = np.array([None, None, 0.191, 0.398, 0.802,   1.609,  3.212, 6.431, 12.86, 25.53,  50.27, 100.5,  201.1])\n",
    "df = pd.DataFrame({\"x\" : x, \"1KB\" : one_kb, \"2KB\" : two_kb, \"4KB\" : four_kb})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaAAAADsCAYAAAAy23L6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABmFElEQVR4nO2dd3zM5x/A33fZkWEkSEJCrRix995qi1G0tBTlp1apatVqjaBoS1VLt9p7tDWDqr0zREgEkQSJ7CHj7vn9keaak+HI3SXieb9eeck93/H+POfy/dz3+T5DIYQQSCQSiURiZJSFHYBEIpFIXk1kApJIJBJJoSATkEQikUgKBZmAJBKJRFIoyAQkkUgkkkJBJiCJRCKRFAqmhR2Avrl06VJhhyCRSCSSbDRq1CjX8mKXgCDvyupCUlISJUqU0GM00iVdRdtlbJ90vVyuKK/FOHzy8Qsfn99NgWyCe4obN25Il3S9Ui5j+6Tr5XKlfrPaYOfW6Q7o8uXLnD59mps3bxITEwNAqVKlqFatGq1ataJhw4YGC1AikUgkxZN8E9CJEydYsWIFwcHB1KpVi2rVqlGxYkUUCgUxMTGcPHmS77//nipVqvDBBx/Qvn17I4UtkUgkkpedPBPQ559/zrFjxxgxYgQDBgzAxsYm1/0SExPZvn078+bNo2PHjsyZM8dgwRoDJycn6ZKuV8plbJ90vTyu+LR4Vo2vxMy0eOzM7fR+/jyfAaWkpLB//37eeeedPJMPgI2NDSNGjGD//v08efJE7wEaG2dnZ+mSrlfKZWyfdL0crst/nGTKstlcr2XH9L2/4Rcaq3dHngnIy8tLq5fFrVu3NL+Hh4fz66+/cuzYMU2ZjY0NixYt0nuAxsbHx0e6pOuVchnbJ11F37XW+xYfnInhYdUIUMB99Ukm/Hqedd63nn3wc6BTL7jff/+dt99+G4CYmBgGDRrExo0bmTlzJj/88IPOsvDwcCZOnEizZs1o1qwZkyZN4uHDhwCcP38eT09PPDw86NixI5s2bdI6dsOGDXTs2BEPDw88PT25ePGizt7nIT093SDnlS7pKqouY/ukq+i54pevIMylImEuFTlWvx0bjgSgtotCYZIGgMIkFZX5fdYfCeBY/XaafcNcKhK/fMULe3VKQL/++is//vgjAHv27KFMmTL89ddf/P7772zZskVn2bhx47CwsODo0aP89ddfxMTEMGfOHB49esTYsWPp1asX58+fZ+HChSxdupSTJ08C4O3tzbJly/j88885f/48ffr0YezYsURHR79AlSUSiUSSHbtpU3EJC8UlLBTvT1eSZmqOVdkrKJSZiU6hTMeq7BXSzS3w/nSlZl+XsFDspk19Ya9O3bCjoqKoVasWkNkzrmfPniiVSqpUqUJUVJROooSEBGrXrs2UKVM0z5SGDBnCrFmz2L9/Py4uLowaNQqAFi1a0LdvXzZt2kSbNm3YunUrnp6etG7dGoCRI0eybds29u7dy4gRI563zvlibW2t1/NJl3QVdZexfdJV9FwLzn7O+QfnMl+YgWNDEGolCkVmkUIBFnZ3sKy/kmtAn92Z5U3LN2NW8xfveKbTHVCpUqUICgoiLCyMCxcu0KFDBwDCwsLy7aCQHVtbW7y8vChXrpymLCIiAkdHR/z9/aldu7bW/nXq1MHPzw8APz+/fLfrk5o1a+r9nNIlXUXZZWyfdBU919u13sHRyhEzpZmmTKFUa+2T/bW50hxHq7K8XeudAnl1SkBDhw5lwIAB9OzZkw4dOlC9enUSEhJ4//336dat2wuJb9++zZo1a3j//feJiYnB3t5ea3vJkiU1TWyxsbE5ttvb22sGxeqTu3fv6rxvQdo+n9dVUKRLuoqKT7qKnsvVzo3Vnb6jWflmmGUo8t3XTGlBU6dmrO60Blc7twJ5dWqCGzNmDI0aNSIpKYnmzZsDmbeAPXr0YOTIkc8t9fPz47333uPdd9+lb9++7N69+7nPkR/Z5x5yd3cHtKeucHJywtnZGR8fH83DPGtra2rWrElUVJRWs6KHhwfJyckEBwdrylxdXXF0dCRhxZfcat8OyEyIVatWJSgoiLi4OM2+jRo1IjIyknv37mnKqlSpgrW1tZbLwcEBNzc3AgICSE5OBsDMzIy6desSHh5ORETEC9fp7t27Wq786pT9vXuROvn6+gKZzbbGqFOWyxh1ysIYdcra1xh1cnBwICoqiuTkZIPXycPDI8ffmKHq5ObmpuUyZJ2Sk5O1XIasU9ZnLyoqSu916pzSkgo7t7F5oFOutydKTOlq14XGyqb4X/N/rjrlisiD5ORknX4SEhLyOkWu/P3336JRo0Zi8+bNmrJp06aJDz/8UGu/rVu3irZt2wohhGjTpo3YunWr1vbcjhFCiIsXLz5XPAU5/r5zBaO5bty4IXr27Ck6dOigKQsNDRXVq1cXgYGBmjK1Wi2mTp0q+vbtK+Lj44UQQnTo0EHUrFlT1KlTR3h4eIgWLVqIcePGieDg4ALFnxcF/T+QLuO6jO2TrqLrSvx9g1g1sI/ovaO76L2rR46fwfsGipvRgc8+kY6x5nkH1KBBAxSK/G/FsggICNBpv2vXrjF16lSWLFlCp06dNOUeHh45ul37+PhQr149zXZfX18GDRqk2e7r68vw4cN18r7s/Pnnn3h5eVG3bt1nvtcLFy7E39+fjRs3YmtrqykfNmwYM2fOBODx48fMmTOHadOmsWvXLoPGLpFIXh5idu1hX9t6mCsukXX1N0tTk2FugkCQITK4FXuLaqWq68WXZwL67bffNL/fvn2bzZs3M2DAAFxdXVGr1YSEhLBnzx5Gjx6tkygjI4NPP/2UyZMnayUfgN69e/PNN9+wdu1ahg8fzoULF9i3bx9r164F4M033+T999+nS5cuNG7cmN9++43Y2Fh69+79InXOFw8PD72fs6CupKQktmzZgre3d74JaNWqVXh7e7Nx40ZKly6ttS37yOkyZcrQo0cPZs+e/WKBP4Oi+B5KV9HxSVfRdGWEhnL6YTrCJj6z95taiY2FNe+GubGp6iNiU2NJU6Vx/bE/PSr31IszzwTUtGlTze9ffPEFX3/9NW5u/z1w6tChA+3ateOjjz7SKRFcvXqVW7dusWTJEpYsWaK17cCBA6xdu5b58+ezatUqypUrx7x58zQxtGrVik8//ZS5c+cSGRmJu7s7P/zwQ46OCfogOTkZc3NzvZ+3IK7sd355sX79erZs2cKGDRsoX758ju3ZB65FRESwY8cOgyRwKJrvoXQVHZ90FU1Xyq7dHKvWErMSlxBCQQWLenzZbRZPEp/Q2saSlZe/5HTEaQKjA/Xm1KkTQlBQkFb36SycnZ25ffu2TqLGjRsTGJh34C4uLuzcuTPP7YMGDdLpQvy8JHz3PQkrvkQkJWnKkvLZ/2nCXCo+t1NRogS2Uz8guEnjAi2el8W+fftYt24dkydP1vqSkJ0vv/ySlStXIoQgPT2d+vXrM378+AK7cyM4OFgv9ZIu47iM7ZOuoucSQhC27yDXmr+P7ZPbpD5oyuy3x2Fpaol/sD+NGjXio6afcPjuIU6Hn9KbV6du2O7u7sycOZPr168TExNDbGwsAQEBzJ49m2rVquktmMIgce1areRjDERSEon/Ni/qg0OHDjF9+nTWrFnDlStXct1n2LBh+Pr64ufnx4ULF+jSpQuenp48evRIb3FIJJKXk3RfX46ZlEOtVBJ3uy81S7TAuZRVjv26uHVlbovP9ObVKQEtWbKE8PBw+vfvT8uWLWnRogWenp4EBATg5eWlt2AKA5v33kNhxKWPIfMOyOa99/R2vq+++opRo0YxcuRIJk6cyIMHD/Ld387OjtGjR1OqVCn27t2rtzgkEsnLSfL2nRyr1YAS5c9iYh5Lj4YVjOLVqQnO1dWVzZs3ExUVxcOHD0lLS6Ns2bK4uLgYOj6DYztuLLbjxmpeR0ZG4ujoqNOxYS4VcQkLfWG3a2TkCx+bHRMTEwAmT55MQEAA48ePZ+PGjVhaWmr2ebpTAmTedhsCV1dXg5xXuoqHT7qKlktkZHD9+Hki32iDrdN5SjidJ1QRDfxP766n0ekOCDIfYqekpGBhYYGtrS0pKSkEBQURFBRksOAKA12TT1F0KZVKli1bRmJioqbLdRbZp0xKSUlhw4YNhIWFaaZV0icv83v4KrqM7ZOuouVK/fskRx1qYlXmvx62VUu9ZhDX0+iUgHbv3k2zZs3o2rUrvXr1olevXvTu3Vvzb3Ei+8jlouLq1q0bHh4eeHl5ERYWhoeHBx4eHoSHh+fY187OjtWrV3Ps2DG+++47TfmiRYs0x7Vt25YDBw6wbt06qlSporf6ZFEU30PpKjo+6Sparvidu/inajOSHjQlNa4S5kpLWru0MYjraXRqgvvyyy8ZMWIEvXr1wsLCwmDBSHLn4MGDeW7LrWdhtWrVtDojeHt7c+nSJaP2qpJIJEUfdWIiZ31CietgD7H22KW688vQllibGWdmb50SUEJCAhMnTtR5ZgSJRCKRFH1S/vyLY26NNa9fb1gRG3PjLSuhUxNc165dOXPmjKFjKRIYYnCrdElXUXYZ2yddRccVufsPLrjV07zuUT9nxzJD1kunO6DXXnuNmTNnUrduXVxcXHLcCX300UcGCa4wqFq1qs772k79wGiugiJd0lVUfNJVNFyqiAi8H6lQ1UyHDDPcHa2oXDbn+m6GrJdOd0DHjh2jYsWKxMTE4Ofnh6+vr+bHEIvCFSbP06uvIEvRPq+roEiXdBUVn3QVDVfynj0cq9kQh9o/UbLadqrVup/r0AxD1kunO6CnZ6ouzmRf00K6pOtVcBnbJ11Fw3Vr/zHud2uErVKNuU04UYoLKBRvGsSVFzolIIDQ0FAOHjxIaGgoCoWCSpUq0b1791zniJNIJBJJ0SX9egBHlWVRmicghAKFQtC1Uhejx6FTE9z58+fp0aMH27dvJzw8nPv377NhwwZef/31HKtFSiQSiaRok7hjJyeqtiApvDVRfqNo5ziENtnG/hgLhdBhPpY33ngj19mof/31Vw4ePMjGjRsNFuDzIse7SCQSSd4IlYpbrTqwukZ3LlWsi7WFKX980gUzU50nxnku8rsm62S8ffs2/fr1y1E+dOhQbt68WaDgihqRepqfTbqk62VxGdsnXYXrSj19hhKhIXx05Ft+PLCQxUMb5Jt8DFkvnRJQmTJlCA4OzlEeEhKiNeFlceDevXvSJV2vlMvYPukqXFdKtnXXynXvTMOqZQ3mehY6dULw9PRk7NixDBkyhEqVKqFQKAgJCWHLli0MHDjQYMFJMgkPD8fLy4vz588D0KxZMz799FPS09Pp1KkT+/bto3r1zDXahRB8+OGHBAcHs379emxtbenYsSMPHjzAxMQEhUKBjY0N9erVY/r06bz22mv5qSUSSTFCnZJCyh9/8kf3stjHZdC1X/dCjUenBDR27FhsbGzYsWMHoaGZyw+4urryv//9jzfeeMOgARZF/EJj2XL2LvceJ+NaxprBzd2oU7GkwXzjxo2jevXqHD16lLS0NCZPnsycOXOYPXt2jn0XLlyIv78/GzduxNbWVlM+bNgwzQzZjx8/Zs6cOUybNo1du3YZLG6JRFK0eHLwIPHiCQe6VSbDTMm2sKV8X+sHyliVKZR4dEpACoWCYcOGMWzYMEPHU+g8a3bodd632HD6DqkZaoSAmw/iORn4iLdaVmJMx+dbHVaXmagTEhKoXbs2U6ZM0SypMGTIEGbNmpVj31WrVuHt7c3GjRtzrP+TfUr1MmXK0KNHj1wTmD4wxAzb0lV8fNJVeK67uw8yddwozMzOAuBq5/rM5GPIeun0DCg6Opr//e9/HD16VFP266+/MmbMGKKiogwWXGFgbZ33RHx+obFsOH2HJ+mZyQdACHiSrmbD6Tv4hcbqzZWFra0tXl5eWuOtIiIicqzRsX79erZs2cLPP/9M+fLlc5zHzMxM6/gdO3YYbCkNXeolXUXHZWyfdBWOSxUZyZFIQWxyHRLut8U8vRwdXTsbxKUrOt0BzZ07FxMTE2rVqqUp69KlCz4+PsybN49vvvnGYAEag3XHgvjxeM5OFs/Dk3Q1o384R6vqjix/q2Ge5x/VvgpjOmTOreTr6/vcXcZv377NmjVrmDNnjqZs3759rFu3jsmTJ+Pm5pbrcUuXLmX58uUIIUhPT6d+/fqMHz/+udy68iL1kq7CcxnbJ12F40rZuw9fpxqIDGtSIuszuu1wulbO+WVVHy5d0ekO6OzZsyxbtgwnJydNmbOzMwsWLODcuXMGCUySEz8/P4YNG8a7775L3759NeWHDh1i+vTprFmzRmsdoOwMGzZMM3ffhQsX6NKlC56enjx69MhY4UskkkIkeccOZv/1JfP+WEZ3uxTauZdFqTDM2B9d0cluZmaWa1NbREQEpqY6z+YjKQAnT55kxIgRTJ48mffff19r21dffcWoUaMYOXIkEydO5MGDB/mey87OjtGjR1OqVCn27t1ryLAlEkkRID0oiPRrPigReDy+zexR7bEyL/xrt87dsEeNGsXgwYNxcXFBCMGdO3fYunUr/fv3N3SMBmdMh6qaZrG7d+/m2YzlFxrLhF8v8CRdnWObpZmSb95pkmtvuOznz46Dg4NO8V27do2pU6eyZMkSOnXqlGO7iYkJAJMnTyYgIIDx48ezceNGrTFaWR0YsqPDJBgvhK71kq6i4TK2T7qM70rZsZPokmZYpqoo3b4jypIlDeZ6HnRKQNOmTcPZ2ZkdO3ZoBiVVrFiRUaNGMXToUIMFVxjklXwA6lQsyVstK2n1glMowMJUyVstKz13V+z8XFlkZGTw6aefMnny5FyTT3aUSiXLli1j4MCBzJw5kxUrVmi2Ze8Vl5KSws6dOwkLC6NDhw7PFbMu6FIv6So6LmP7pMu4LqFWk7xrN7v7ledKfXuaWFjzZvwd3Owq6d31vOjUBKdUKnnrrbfYuXMnFy9e5OLFi+zatYu33noLpVL3NsTAwEB69epFx44dNWXBwcHUqFEDDw8PrZ/9+/dr9tmwYQMdO3bEw8MDT09PLl68+BxVfD4CAgLy3T6mYzW+eacJnWuXx93Zjs61y/PNO02euwu2Li6Aq1evcuvWLZYsWZLjPQoPD8+xv52dHatXr+bYsWN89913mvJFixZpjmvbti0HDhxg3bp1BuliqUu9pKvouIztky7jutIuXOA353pcrl+KDDMlZ9RBqNQqg7ieF50bAU+fPs2uXbt4+PAhv/32GxkZGezbtw9PT0+djv/zzz/x8vKibt26WhWKjY2lRIkSXL58OdfjvL29WbZsGatWraJRo0Zs3ryZsWPHcvjw4RxjXfRBcnLyM/epU7GkXgae6uJq3LgxgYGBeW7PbVu1atW0OiN4e3sbdZJWXeolXUXHZWyfdBnXFb5jP/sbtaREegpmZpFUtKnEayV1/+JpyHrpdPuybds2pkyZgr29PVevXgUyR9N/8803rF27VidRUlISW7ZsoUWLFlrl8fHx2NnZ5Xnc1q1b8fT0pHXr1lhZWTFy5EjKlSsnH55LJBLJMxBPnnDkRiRpaWWJCRxK6bDh/K/+uMIOS4NOCejXX39l3bp1WqPvy5Urx/fff6/zaqmDBg3C2dk5R3lcXBwZGRmMHj2aJk2a0K1bN3755RfNA3I/Pz9q166tdUydOnUMthR49gGbhka6pKsouIztky7juZ4c9eZYxf/GJfZt2oo6Dh4Gcb0IOjXB3b9/Hw+PzKAVCoWm3M3Njejo6AIFYGFhQaVKlXj33Xdp2LAhly5dYtKkSZQoUYJBgwYRGxuLvb291jH29vbcvn27QN68qFu3rkHOK13SVVRdxvZJl/Fc1/ce4Xb5bgCYoaZznWcPPH1R14ugUwJycXHh3LlzOZrP9u7dS4UKFQoUQPfu3ene/b8ZWVu1asXgwYPZtm1bjgXwdOXSpUua393d3QG4ceOGpszJyQlnZ2d8fHxIT08HMqebqFmzJtevXyclJUWzr4eHB8nJyVrLUbi6uuLo6Kjlsbe3p2rVqgQFBWmtod6oUSMiIyO1pjSvUqUK1tbWWqvJOjg44ObmRkBAgKbN1czMjLp16xIeHk5ERMQL1+nu3bta47hknWSdnq6TmZkZcXFxRqnT/fv3iYmJMXid3NzcuHbtGhkZGQavU1H87KljYjgUqYB/c06T8hbYWpkVWp1yRejA4cOHRYMGDcQHH3wgatWqJebOnSuGDh0qateuLQ4dOqTLKTSsX79edOjQId99NmzYINq3by+EEKJNmzZi69atWtunTZsmPvzww1yPvXjx4nPFo+/jpUu6XjaXsX3SZRxX3C+/ie6ffS26/DRJtFm2Rpy8EWEw14ser9MzoM6dO7Njxw7KlStHu3btiIqKon79+uzfv58uXbrocoo82bt3L1u2bNEqCwkJ0dxZeXh4aH0LgMy5ierVq1cgr0QikRRnTh++QLrLPSxLBVGyyj4C0/Y/+yAjo3M37MqVKzNjxgzN64SEBK31Zl44AFNTFi9ejJubG40bN+bcuXNs376dxYsXA/Dmm2/y/vvv06VLFxo3bsxvv/1GbGyswWZylkgkkpedjLt3OaQshUXJa5qythXaFmJEuaMQ4tnzsdy4cYM5c+awdetWAKZMmcLBgwcpWbIk3333nU53I926dSM8PBy1Wk1GRgbm5uYAHDhwgGPHjvHbb7/x6NEjKlSowMiRIxkwYIDm2G3btrFmzRoiIyNxd3dnzpw5mk4RT1PQ8S5JSUmUKFHihY+XLul62VzG9kmX4V0RK1Yy+HFlVDYJWJYOoH61NJZ1WKzViUxfrmeR3zVZpzugBQsWaKZsOXz4MKdOnWL9+vX4+vqydOlSNmzY8MxzHDx4MM9tz1rsbtCgQS/cIcFQxKfFs/ziF0xrPB0787zHMUkkEokxEUJw5GwQaTVrwJMylI9pyfKOhbv0dl7o9AwoICCA9957D4CjR4/Su3dvGjduzPDhw/Mdpf8ykr0nTH4cvXeEK48u433viMFd+kC6pKuo+KTLsK70K1fxLvnf1GA9W+ScCFlfroKi83IMaWlpqFQq/vnnH9q2zWxLzOre+KohhGBv0G4A9gTtMdis0rmxaNEiatSoAWSOz6pRowY3b97Uim3atGn069ePhIQEADp27Mjw4cPx8PCgbt26tGzZkv/9738GG0slkUgKj+CdfxDgVB0ApVDTrZFrIUeUNzoloCZNmjBp0iQmTJiAUqmkVatWqFQq1qxZk2OWglcB/8f+JKUnAZCUnsj1x/5G8QYEBLBnz55891m4cCH+/v789NNPWp1Eshak8/HxYd++fSiVSqZNm2bokCUSiRER6en8dTMGc9u7gIpmjmaUsbEo7LDyRKcENG/ePJycnLCysmLt2rWYmZmRnJzMoUOHtKbnKQ5kX/U1L/YG7yZVlQpAqiqVPcG7DebKQq1WM3fuXEaMGJHnPqtWrcLb25tffvklx0St2WeTKFOmDD169ODu3bvPHbMuPE+9pKvwXcb2SZfhXMnexzheswIlq+7Boc5PONQNznU/fbj0QZ6dEG7cuKEZIVymTBk+//xzre22trb89ddfeR7zsvL0fHULzn7O+Qfay46bKkwRZDa7CQQXH1ygz+6eWvs0Ld+MWc3nPJcrPzZv3oylpSW9e/fmq6++yrF9/fr1bNmyhQ0bNlC+fM7pNrInoIiICHbs2GGwruzPUy/pKnyXsX3SZTjXpf1/k1IvDStAaZaCrW2qwVz6IM87oNGjR7N27VqtaWnyIiUlhTVr1jBmzBi9BmcsNgZsoM/unvTZ3ZMvj6/Q2vZ2rXewMrXSKssQGXm+NlGY4GhVlrdrvaMpW3Zxqeb8J0KPa8p9fHx0ii8qKorVq1czb968XLfv27ePhQsX8tZbb+W5eFTWekB16tShffv2JCUlMX78eJ38z4uu9ZKuouEytk+6DONSx8dz8LESVZotqrTMbtNd3DobxKUv8kxA27Zt4+TJk7Rv35758+dz6NAhQkJCiImJISYmhpCQEA4dOsT8+fNp3749p0+fZtu2bQYL1Fion1qoydXOjY4Vdf9PrGz/Gqs7rcHV7tmrCGbNx/QsvLy8eOONN3jttddy3X7o0CGmT5/OmjVrtNYByk7WMyA/Pz8uXLhAly5d8PT05NGjRzrF8DzoWi/pKhouY/ukyzCumP1/ctqtIckPm/LYfyTvVpuJe+maBnHpizyb4JycnFi/fj0nTpxg06ZNfPzxxznuhqysrGjatClLly6lXbt2BguysDFV/vc2KRUmqEXeqwl2rdQNS1NLvbnPnDmDn58fixYtynOfr776ipo1axIfH8/EiRPZvn17rs1wWdjZ2TF69Gh27drF3r17GT16tN7ilUgkhUP87v10Ty3N31WbY2FvR99aLV9o4KkxeeZA1Hbt2tGuXTtUKhXh4eGaWWxLlSqFs7MzJiYmBg/S0LxZ8y3erPkWkPvys6M8RjPKYzQ3YwKZc2oWyRk5Vwi0NrVmfquFVCtVPce2Dxt/xIeNP8p5jLX1M2Pbu3cvDx480HR9z+ry3axZM0aNGgWg+T+YPHkyAQEBjB8/no0bN2Jp+V8izJp5IjuG6j6uS72kq+i4jO2TLv27MsLCMD91greAoZf3ovT+W2/Jx5D10qkXHGRe5CpWrEjdunWpW7cuFStWLBbJ52lq1sz7ljUo5haqf+9+FCiwMLFAQeZ/cobI4FbsLb25svj44485ePAge/bsYc+ePZoVaPfs2UPHjh219lUqlSxbtozExERmzpyptS37HVFKSgobNmwgLCxMM8OFPtGlXtJVdFzG9kmX/l0pu3Zrfrdq3RKXavob+2PIeumcgF4V8uua7P/Yn1RVKuZKcxysHJnWaDoOVg6YKc1IU6U993ggXbpB29vbU758ec2Pg4MDkJlQst/hZGFnZ8fq1as5duwY3333naY8qxOCh4cHbdu25cCBA6xbt44qVXRfG15XDNW9W7qKh0+69OsSQpC0YycrprzG1gFOPBrQ3mAufaPzbNivClFRUXn2JLsZE4hSoaSpUzMmNZiCpakl9cs2YOXlLzkdcZrA6Oeblig/V15UqFBBM/1R9t+zU61aNa3OCN7e3gWepPV5eJF6SVfhuYztky79utL8/LikiOVWtfLcqmbDGZODrM94Gws9PYs2ZL1kAnoOKthW5I0aQ+ji1lVTZmlqyUdNP+Hw3UOcDj9ViNFJJJJXEd8dB/lycHesyfzS2cqljd6Sj6HROQGpVCrOnz9PeHi4ZqmExMREbGxsDBZcUWNui8/y3NbFratWYpJIJBJDIzIy+Cs4gUTRirQEVyo536CLW8EWCTUmOq0HFBwczJgxY0hMTCQ5ORk/Pz/CwsLo168f69ato379+kYIVTcK2tSUlpaWa48xQyBd0lUUXMb2SZf+XE+OH2f2uhP8U6UpQqHk67ca0Kx6WYO4XpT8rsk6dUJYuHAh/fr14+zZsyiVmYe4uLjw4YcfalYuLS4kJ+fsYi1d0lWcXcb2SZf+XMk7djHl+A98v2kG47hD46qOBnMZAp0SkL+/P+PGjUOpVGr1LR84cGCxWw8oOLjgk/dJl3S9TC5j+6RLPy51UhJP/p2Ps0xyDG8ObImJUv8DTw1ZL50SkFKpJC4uLkd5SEhIrl2BJRKJRGJYnhw4yI0KSu5VtMKkenXM6tQp7JCeG506IfTs2ZMpU6Ywbtw4hBD4+PgQGBjIunXr6NWrl6FjlEgkEslTJO3YztZBzoS7WFEhzYYZCXdxs6tU2GE9FzoloBkzZvDtt98yffp00tLSeOONNyhVqhRDhw5l3Lhxho7RqLi6Gm/1QOmSrqLgMrZPugpORSsrZjtUJtwls2Uq0jINRyv9dj7IwpD10qkXXHbi4+NRKpVFtvu1MQdcSiQSSWFw+e3/MdG9LSXKX8CiZDBtKrTio6Y555ssChS4FxxAeHg4Z8+e5cqVK1y6dIkTJ05ofooTly5dki7peqVcxvZJV8E5EmeGKrU08Xe7US3kbUZ5vGswlyHrpVMT3JdffsnatWtznT1ZoVDkOoO0RCKRSPRPlP8lTvZNRnE/BaGyok+HRpSxcijssF4InRLQpk2b+PLLL+nQoQMWFhaGjkkikUgkefDL3xuhfASWyQGYPaxNq7rGfV6oT3RqgitRogQdO3Z8JZKPvb29dEnXK+Uytk+6Xhyfu485UfouCgVYl71KA0dzzEwNu6iBIeulUyeEv/76i3PnzvHOO+9QtmxZzWwIWVhZWRkswOdFdkKQSCTFkXXet9h0+SQlXtuFQqlGqJUk3evB0LqdGdOxWmGHlycF7oSgVqs5ePAgPXr0oHHjxjRs2FDrR1cCAwPp1atXjoXUzp8/j6enJx4eHnTs2JFNmzZpbd+wYQMdO3bEw8MDT09PLl68qLPzeQkKCjLYuaVLuoqiy9g+6Xp+/EJj2XD6DqYOV0ChBkChVGNR9iwbTt/BLzTWYG5D1kunZ0BeXl707NmTtm3bvvDMB3/++SdeXl7UrVtXq9PCo0ePGDt2LBMmTODNN9/k6tWrjB8/ngoVKtCmTRu8vb1ZtmwZq1atolGjRmzevJmxY8dy+PBhSpcu/UKx5EduMz4YCumSrqLgMrZPunRj3oZ3uFwiSvParg4ItZLsK22bWkZjV+crZl4C/u2sVvdaHB/Z9Mdu2lS9xGHI91CnBJSWlsbHH3+MqemLLx+UlJTEli1b8Pb21kpA+/fvx8XFhVGjRgHQokUL+vbty6ZNm2jTpg1bt27F09OT1q1bAzBy5Ei2bdvG3r17GTFixAvHI5FIJEWZd3t/TuiZucSmxpKuTgcy73qyk/21udIce4uSvPfBt9jZGW8xw4KgUxNc1kW/IAwaNAhnZ+cc5f7+/tSuXVurrE6dOvj5+QHg5+eX73aJRCIpjrjaubG603c0dWwMKpN891UIM5o6NWN1pzW4viTJB3S8A7p69SpXr15l9erVuXZC2L59+wsHEBMTQ9WqVbXKSpYsSXR0NACxsbE5emHY29tz+/btPM+ZfeCUu7s7ADdu3NCUOTk54ezsjI+PD+npmd8srK2tqVmzJg4ODlrHe3h4kJycrDUjrKurK46Ojlr72dvbU7VqVYKCgrRuWRs1akRkZCT37t3TlFWpUgVra2utWB0cHHBzcyMgIEAz/bmZmRl169YlPDyciIiIF65T1pruWS5D1snX11fjMnSdoqKiNC5j1Ang7t27RqkTZLY8GKNODg4ONGrUyCh18vDwoEqVKlrxG6pObm5uWFtba85ryDplvW9ZLn3Vyd/Hj8bfRXCoQSusXU+hUKp4GqE2oZNDP1orPfC/5q/XOmV99i5dulTgOuWGTr3gvvzyS8zMzPLcPmHChGedQsPvv//OTz/9hLe3N5B5d1WtWjVmzpyp2efIkSNMmTIFPz8/6tSpw1dffUXnzp012xcuXMjt27f58ccfc5y/oL3gIiMjcXTU/5oa0iVdRdVlbJ906c6DH39lrC/EVXmIjfMZlCZpOfYxxZIl7byoVqq6Xt1ZFLRe+V2TdboD+uCDD15Y/izKlClDTEyMVllMTAxlypQBoHTp0rluN0QHBIB79+4Z7QMrXdJVFFzG9kmXbqRevITXyQjiG4NdhZMI8W/vAwGoTUCpAgUoTdTcir1lsARkyPcwzwT05ZdfahLP0qVL8z3JRx+9+CR4Hh4eObpd+/j4UK9ePc12X19fBg0apNnu6+vL8OHDX9gpkUgkRRlVdDS/LP2dSw0bUsp5KwAKhUCpMKGMVRn6f3WenVOaEJsaS5oqjeuP/elRuWchR/385NkJIftDfl9f3zx/CtoZoHfv3jx+/Ji1a9eSkpLC33//zb59+xg2bBgAb775Jnv37uXkyZOkpKTw/fffExsbS+/evQvklUgkkqKIUKn458P5/FqjC6rUkjyJ/e/OpoVTC1Z3WkN9n3hWd/qOZuWboVQoCYx+OVemzvcZ0Hfffae39X66detGeHg4arWajIwMzM3NAThw4ACPHj1i/vz53Lp1i3LlyjFhwgT69eunOXbbtm2sWbOGyMhI3N3dmTNnDh4eHrl6CvoMKDY2lpIlS77w8dIlXS+by9g+6cqf+OUr+Gv3P6xuO5I0U3Nq2oJNg720q9iegdUzW4IeLVxE2U8zn5sfvnuI0+GnmNviswK7c6Og9crvmpxvAqpXrx7Xrl17YXFhUNAElJaWpkmOhka6pKsouIztk668eXLsGI+HvwNCEFK6Ij8O+BCvKd0pX1J7urOXqV4vPBXPc65VVyzI3pVTuqTrVXAZ2ydduZMRFkb0hEmoFJnXXfearvw4q0+O5KMP1/NgSFe+veDUajUXL158ZiJq0qSJXoOSSCSSVwmRmkr02HEkP4ln6czqtPVJY8jnq1AWYPaZl4F8a5eRkaHpDJAXckE6iUQiKRg353+Bl3MXyjVL5oGTJVudLIm89xsfOE4r7NAMSr4JyNzcnLNnzxorliKBg4PxVhaULukqCi5j+6RLm9hde5j/2IFgF2ciK1fEhEgAGpfLu2XpZaiXLshOCBKJRFJIpN+8yT/vTGRuxwmkmZpjQjq9ut7GvoQJ4+u/X9jh6QXZCeE5MGZzonRJV1FwGdsnXZmok5KIfm8c1e9dx2vvIpySo5nQoRqftJrEuHr/06urIBjSlW8T3Pz58w0mLqpkTSooXdL1qriM7ZOuzC/3sdM/IuPWLQAqJ0fxy/C62HlkDjpVKvJfqKCo1ut5yTcB9e3b12BiiUQieVVJ+uVXUvbs5XyTktjFpdNi/AKs69Z+9oHFjOLdx+8FyG/Wb+mSruLoMrbvVXelXrzEt3uv4l6jAr+/WZIMMyUP3VMZLFSYKPJf9+d5XfrAkC6dlmN4mZCdECQSSVFFFR3Nr2PmsLZOb0pX2YapXea6RG52bixruwILU8tCjlD/vHAnhFeR8PBw6ZKuV8plbN+r6hIqFWenzeOnmt0BiL3bAztVJSxMLPioycfPlXyKUr0Kgk5NcHFxcWzatImQkBCePHmSY/vXX3+t98AKi4iIiFyXDpcu6SquLmP7XlVX2Ipv8CrVnAyTzMtuFYsSfN/7Sx4kh1LR1lWvLn1iSJdOCWjq1KkEBgbStGlTzVLSEolEItGNZG9vFgakE1Uxc6FNGzJYPLoD1ubmvGZepZCjKzx0SkCXL1/m4MGDlC1b1tDxSCQSSbEiIyyMdav3cqVuZ5Qm8ajT7ZgzuBEupeWXeZ0SUNmyZV+ZOx93d3fpkq5XymVs36vkEmlpeH+4gM21+2BbwRsL+2Aamg6kba3yencZCkO6dOqEMG/ePBYuXMitW7dISkoiJSVF60cikUgkOQn+fAnLKnbEokwgVmWuozRN5SobCIy+UdihFQl0SkATJkxgz5499OnTh8aNG9OwYUOtn+LEjRvG+2BIl3QVBZexfa+KK373HhZEliLeyo6MJyURabYAdKjYkeqlaujVZUgM6dKpCW7VqlWYFvN1KSQSiURfpN+8yaqNp7lRsyMA6qTyzGiwlICUvxhW620UCkUhR1g00CmrtGzZUvN7VFQUCoWCMmXKGCwoiUQiedmw2bgJGjVCnZTEHzNXsK+2p2bb2LZutK7mSmvGFmKERQ+dmuBSU1OZPXs2DRs2pE2bNrRu3ZrGjRuzYMEC0tPTDR2jUXFycpIu6XqlXMb2FVeXzeYtCCHw//gzVlbrBmROMtPaxYrhHfX7IL+4vIc6TcUzf/58rly5wrvvvourqytCCEJCQvjxxx9p374906YVnVX75FQ8EomkMAhzqYjF5/N5/0oG951tsHM7jEV4R36b8AZ2Vsad268oUeCpeI4dO8aaNWvo1asXdevWpV69evTr14/Vq1fzxx9/6DXYwsbHx0e6pOuVchnbV1xdACuOhnDXwQm7Sn9hVuIBJjW24xd9Xu+e4vIe6vQMKCkpiZIlS+YoL1u2LNHR0fqOqVAxZpOidElXUXAZ21fcXH6hsfz+9zX853cj6n4DzCwfYWoZ++9WQfkSBRvzkxvF5T3U6Q6odu3arFy5krS0NE1ZWloaq1evplatWgYLTiKRSIoy67xvMeHXC5yPOQWlIrAsHUB6kjMlIoZTwaYiozzG8FrJV3eqnWeh0x3Qp59+yqhRo9i0aRNOTk4oFArCw8MpWbIk3377raFjNCrGnPFBuqSrKLiM7SsuLr/QWDacvsOTdBVlyl5FoQDrsldJiWxARLQ9M6p9Tn1XR4O4i8t7qPN6QGlpafz999/cv38fADc3N9q0aaO38UEtW7YkPj5eq398//79+eyzzzh//jxeXl4EBQXh6OjImDFjGDp0aK7nkZ0QJBKJoYhfvoKEFV8C8GX7MZx6rQmmthHYV9mL0iQdtcqMuOA+ZCSUp9Xti3xwfJ3mWNupH2A3bWphhV5o5HdN1jl7mJub07lzZ70F9TTx8fFs2bKF2rW1l6V99OgRY8eOZcKECbz55ptcvXqV8ePHU6FCBdq0aaP3OO7evYubm5vezytd0lVUXcb2vcwuu2lTsZs2lSfexwjaH45QKrEqewWFMvM5iUKZjlXZK8Qn9SKqbRdcNszRmzs7L/N7mJ08E1D79u05fvw4AM2bN8935O6ZM2cKFERSUhLp6enY2dnl2LZ//35cXFwYNWoUAC1atKBv375s2rTJIAkoKirKaP+x0iVdRcFlbN/L7Fpw5jPOP/y3V1tbKAsIoSDr8qhQgIXdHco2WEk00Gd3ZnnT8s2Y1Vx/yehlfg+zk2cC+uCDDzS/z5gxwyDyLOLi4gBYsWIF58+fR6FQ0LFjR2bMmIG/v3+Ou6I6deqwcuVKg8YkkUgk2VFFRNBr7VX8OihItFGiVKoAUCi0n2IolGrN7+ZKc+wtSvJ2rXeMGuvLQp4JqG/fvprfQ0NDmTRpUo59EhMT+frrr/H09Myx7XnIyMigXr16NGvWjPnz5/Pw4UOmTJnC3LlziYmJoWrVqlr7lyxZMt/u35cuXdL8njWVePYJ9ZycnHB2dsbHx0fTxdDa2pqaNWvmON7Dw4Pk5GSCg4M1Za6urjg6OmrtZ29vT9WqVQkKCtIkVIBGjRoRGRnJvXv3NGVVqlTRPNjLOoeDgwNubm4EBASQnJwMgJmZGXXr1iU8PJyIiIgXrtPdu3e1XIask6+vr8Zl6DpFRUVpXMaoE/zXHGHoOkHmc1dj1MnBwQHAKHXy8PAAtP/GDFWnrG/tWectSJ3ML1+h5Jdf4RgXx8LjCj6d2p4k5zgUJhnkhYWJBVXNq9GndD8ib0WRZp+ulzoFBARo6mXI/6fsn71Lly4V+P8pN/LthBAdHc3jx48ZMGAAu3bt4uld79y5w/Tp07ly5Uq+khfhxIkTjB07lhYtWlCtWjVmzpyp2XbkyBGmTJmCn59fjuMK2gkhLS0Nc3PzFz5euqTrZXMZ2/cyuURGBgnLV5Cw6hsQgnRTBWZqBUydzqZGpTkTu5V0dc5xMmZKM0Z7vEf3yj0KEn6evEzv4Qt3Qjhx4gReXl6kp6fTs2fPXPfp2rXrCweWHxUqVEAIQenSpYmJidHaFhMTY7DJUJOTk432Hytd0lUUXMb2vSwu1cOHnJi+gO0mrnyoNOFKIxt2DXBhjuv/qN62L31iArl4aleeCahqyaq5nFU/vCzv4bPIdyCqp6cnZ8+exdLSkqNHj+b4OXXqlF6exfj4+LBkyRKtspCQEM3tZfbb0Kz969WrV2BvbmRv7jA00iVdRcFlbN/L4Eo8/jdfTVrOp5V6cNm1Lovfa8uv77gSb2PCd2pvVGoVQTG3UIl/nwOhwDxVjYLM3ggZIoNbsbf0Vo+neRneQ1145kwISqWSK1eu4OLikuNHX3chpUuXZuPGjfzyyy+kp6cTEhLCV199xeDBg+nduzePHz9m7dq1pKSk8Pfff7Nv3z6GDRumF7dEIpFkIVQqbi1dyYRNPmxz74RQZF4i75l0wVSZOaFoQloCkSmP8H/sT6oqFXOlOQ5WjgwNdsXBygEzpRlpqjSuP/YvzKq8FOg0DmjgwIF5blOr1ezcubNAQVSoUIHvvvuOFStW8PXXX1OqVCm6d+/OpEmTsLCwYO3atcyfP59Vq1ZRrlw55s2bR9OmTQvklEgkkuyoHj1i/yfLWenYjKTyJTTlDUqZ8Nm7A/nnoRVRKZEMr/UOVqZW3IwJRKlQ0tSpGZMaTMHfwZ/V9Wqz8vKXnI44TWB0YCHW5uVApwTUvn17rddCCCIiIjh9+jRvvfWWXgJp0aIF27Zty3VbgwYNCpzkdMXV1dUoHumSrqLiMravKLriTvzD8h+9OVS5A5Zl/DBLs0cVX4HRzV1453UPTJQK+tsN0Dqmgm1F3qgxhC5uXTUuS1NLPmr6CYfvHuJ0+Cm91yeLovgevgg6T8WTG8HBwaxcuZKvv/5anzEVCDkVj0Qi0RWhUuHz5VoW3LMgrKwddm6HMbe9D2k2zGq0nKZVKhR2iC89BV4PKC+qVKmi1c+8OJC9j7t0Sder4DK2r6i4MiIjWf/+AibGVCC0lAtCmGBq9e9YGPNEgtKO682lb4qLS6cmuKCgoBxl6enpnD59utgtyS2RSIo/kSdOs2DDWc45NdeUmaWZ08HWk5MpW/Cs1p+B1d8oxAhfDXRKQL169UKhUOQYiGpnZ8e8efMMEZdEIpEUGJuNmyBb849Qqzmz4kcWRVgTU7k8PMksf02RwsLxHahU3o7Bie2pYCub3oyBTgno6NGjOcosLS0pXbp0vpOUvozY29tLl3S9Ui5j+4zlik+L5+fS55iZFo+duR1pkVF899lPbHNywaahN6Usoom+MYy+Ze2YMrI3FmYmAC+cfIrje2hol86dEA4fPkylSpWoVq0aAKdPnyYuLo7u3bsbLLgXQXZCkEgkALuCdvKz7w+86zGaRvedmLv9GtfLVKK0+0ZMrR4DUNm8Jl91/6LYfZEuShS4E8KPP/7IrFmztKbESU9PZ+HChaxbty6fI18+cnveJV3SVZxdxvYZw+V7L4b1vttAoeC3K5uYsuM618tUBhQkhLYHwERhQovXGqFGne+5dKW4vYfGcOnUBLd+/Xo2bNigNSt1u3bt+PXXXxk1ahRjxowxWIDGJvuMrtIlXa+Cy9g+Q7vWed9i89V/sHJLQWkCacp0kpxVKJJVKBQKhju6Urb2GOqXrU8l+0p68xan99BYLp0SUGxsbK6DkZydnYmNjdV3TBKJRPJC+IXGsuHUHcwrXtZapdTMyZf04ApMaVOBgV08CjlKSRY6JaCGDRuydOlSJkyYQMmSJQF4+PAhX3/9NQ0aNDBkfBKJRJIvC85+zvkH5zSv7TxACGWOVUotG63mtyT4bXdmub5XKZU8Pzp1QggNDWXq1Kn4+flhaWkJwJMnT6hTpw4rVqygYsWKBg9UV2QnBInk1UCo1aRdvIjf1/NY1TGdeDszMsye3ZnALE2NbUIG768JocbQ8dhNm2qEaF9dXng9oCwqVqzItm3bCAwMJDQ0FMicQDRr1b3iRGRkJI6OjtIlXa+My9i+grruX/Ljrz/PUzZwM9ddEvDpbsdHXwSzp48Tl+o75LtKqUKY0axycyY1mILlKMsXjiE3Xqb3sKi4dJ6KR6VSER0dTVxcHJ07d8bd3Z3ExESDBFWYPGsJWemSruLmMrYvevGSZ+/0FFHB99i47HfenfIjA/eG8WOGC3uaWXOmRWmSbEzxq2PHuL/SqRdeB6E2yfUcQm1CH7dhfNTkYyxN9Zt8oPh+Pgzp0ukOKDg4mDFjxpCYmEhycjIDBgwgLCyMfv36sW7dOurXr2+wACUSSfHh6cGh+ZH4MIojO7zZHxnELYuypKZUhGxjIpPi3YHMxSrvDetEuW5f8HbcLT4+MZMMVDnOZ6Y0o23luvqsjqSA6JSAFi5cSL9+/ZgwYYIm2bi4uPDhhx+yePFiNm/ebMgYJRJJMeHovSNcr2WL970j9KvaP8f2tMQkTu48xiGfcC6UUWFV1RsT52Qs411JDc581qxUq2iQHkWbqs1JrFSJtm4dqFayOgqFgqCYW5iYCDJUgADUJqBUgQKUJmpuxd6iWqnqxq20JE90SkD+/v589913KJVKrRHDAwcOZPHixQYLrjCoUqWKdEnXK+Uyli/74ND1vtupYt4BD9dSqNLTufDHPxw8G8xJSpNoUQJKuKFUJWBjlgyAuW0oNdJD6VrRgW6ebXAon/tqzNlXKbW3KEn/r86zc0oTYlNjNauU9qjc0yD1K66fD0O6dEpASqWSuLi4HA+iQkJCNL3iigvW1tbSJV2vlMsYvqcHh6aqk5m0dScuGWnE2t5GXSaCGKvBCLW55hh1ui2KeAfMrBNpXrYZI2d7UsYq98STxdOrlD5+txqdOn1nlFVKi+vnw5AunToh9OzZkylTpnDy5EmEEPj4+LBt2zbGjx9Pr169DBZcYeDr6ytd0vVKueLT4pn5+zDi0+INcn6/0Fg2nL6DSemnBoc6XCXa7QxKl+uYWsZgbncHAMeUWAZbRPFrHzd+GrSCLQO28mHbj56ZfCBzldL360/U6miQtUrp+/UnGnSW6+L6+TCkS6c7oBkzZvDtt98yffp00tLSeOONNyhVqhRDhw5l3LhxBgtOIpEYnqP3jnCzVGKez2VehM9OzuHS4/8WMrOrA0IocgwOVSj/m4fNvvIBqpuGsKT7MkxMXmytzLktPtN6nThksOb3Lm5dNctnS4oGOiUgMzMzJk+ezOTJk4mPj0epVGJjY2Po2CQSiYERQrA3aDcoFOwJ2kPfKp7PNTO0OiMD1d17RN24Quzt65T1uc/BWDOO1G+OXdWbmJgmwL+9ohUK7THv2ZOPSboa+/gMBq/ZS1JgBb0NDk18c6heziMxDDoloNmzZzNjxgxsbGyws/uv6+SdO3eYNWsWv//+u8ECNDYODg7SJV2F6opPi2er3zKqeXz/zK7KBWV/wFliUhJAATEp8ewPOEfvWs1z3Tcq9AG3rgRyKyiC4KhkQlJNSLaMxtz9AIm2priqk/nkzyBKO7mTXqs3j28Mw8llOyqHyHxjUAgzWlQyzODQ4vj5KE4unRLQ/fv36d69O3PnzqVz586oVCrWrVvH999/z8CBAw0WXGHg5uYmXS+JKz4tnrWnZjHDabXBL9TGdB29d4QAuzi9NonlxjrvW+y8vwlT2zQUgIo0vr2wkdB7drSxSuHmjXvcfBCFbxl/4m2SUJmnExM4FCgFZqXADBQm9jjaZl5GIpwsUSvANeY+CqHGKTGBajeb88D2KNHmKTnugCBzcGjfSsMY1dAw15Hi+LkvTi6dEtDPP//MoUOH8PLyYvfu3dy/fx9LS0s2btxIzZo1DRZcYXD74094bbFXsXLFp8WzYOMYZr25zigXamO5jt47gq/VY4NfqI3pKmiTWH48PWkngKmN9qSdprYhHHgynQNPgHKZP0IoUCoESkBhkoJQWf0Xr8qKEkmQYQ4V0m0xXb6QqjXr413pNazsMpvpb8Z0+Hdw6JMcMRl6cGhAQIDRrlHS9fzolIAAunbtSkxMDJ999hlWVlZ88803xS75AFis/x2MlICM5Tp67wg37BOMdqE2hsuQF+rCdD1Pk9jTMYr4eDIioxCPo7gQ9Ji7jxOJSUiljMU5Hisf8cQ0GfvSapItIN0s8yF/9ucwT79Wq00Q6dao1WaYWUUD4EYQ1dJLU8WxBNVfK0/1hjUwcfwdewt7lIrcOw4U5uDQ5ORkg5xXuvSDTgnoxo0bzJs3j6SkJDZv3kxoaCgffvghLVu25JNPPqF06dIGC1BSMOSF+uVx5dYktvrCRq5cTKCOXTQP4x+jjjElLc6C6JQMYjIUxKpNcbb/k0iXxyTYmPLWxvs0vRjLr92n4euS+QWxqelt7lTN/H8Y8ct9fDzsnjlpp1CZYhtekobe1pja3cfZowbNR02iQp+KmChzn2stLwpzcKikaKNTAho8eDBjxoxh7NixmJmZUbduXVq1aoWXlxevv/4658+fN3ScREREMG/ePM6fP4+5uTm9evXi448/xszMzOBufeMXGsuWs3cJ7juLKtuuMbi5G3UqljSI61W5UH97YSMPHpRhTMdqheIS6emkJcajSkrE7EkGkY/juf84iZSkVEzFI9IU93mSloxjsgnVYy05lGTNHrfLxJWK0PKZ2mp3VTazDeGi8isuAthl/jyJrUx8SG/4d8ymtZmSx2UyXyT8+zzG7sl/Y3qUqWZAZrJ5YmnCmJ/ucWZqD8wrn0OhzDlnmlCbUEH0ZM3E92Biwd/Dwhwcaszrg3Q9PzqtBxQUFKS1HHd2Tp06RatWrfQeWHaEEAwYMABXV1fmzp1LYmIi7733Hp07d2batGla+xZ0PaAwl4q4hIUWNOQ8Wed9iw2n75CaoUaIf8dDmCp5q2UlA108V2FqG4xCAUJARnwV+lecWORdarUatUqNOiMDr4uLtMaUAAi1Uqu56OnXAFWpQt/0PiBSUFjeIUOVhlkGNEwtT3Cy4HKiKRkZahIUidyzC0aFmke290m2jn9uF2oBSgUNL8cy5sd77K/diZ9bZHYBbvpkO3dahAPQ4kw0b/9+n1VtR3KyrjslX9uL0iwRhfKZf4aZmgxzYm4NQvXkv0GZtU23E+mRef7uZ54w4LoNRyo14aadC6WtTHByfoi6zBNK2ZalRjkPKjrX5MCDINZcX4TCJC2HQ6jMeb/2LF5318+6Wp+dmUtL51aaMTjZ/8YO3z3E6fBTOcbvSIoPL7we0JYtWxg8eLAm+QghcjSpbNmyxeAJyN/fn+vXr/PDDz9QqlQpSpUqxcSJE/nss8+YMmUKJibP1ySQF09O/gNA3Gefo5WXtX7P8ctT23P5/d9/AxS2/G5Sl1SFidYuT9LV/Hw8CP+jZylJuub0IssixL82hcYqhECgADK3dUoN4++avlwtq91em+Mhs10w++KnsG/3f/tYPXbC9IkN6VYJANiF1MUsxQ41/8UQV+0CKoskhAJsApuSVOUq6WXCtV225Hig/bTLLE3NF8sjeWTmwOzW76FWKFArlNg0/AUUalAIHl8ZhzpbM4+JVVXKuGsnoPyeXZilqbFKEpx70JzTT1RUSr5JcitvUEDZ6FRe+zyQyzXa8F2bdzLjtlJRupwfAOkppVCm2qIwS0b5793Bs56TKNNNwCLzQp5mnvkcxDLjvwu7Ktv0MqkWWdtTUT0pw+MbwyhVdQdmJR6RH0KAaaopLn4l6XLlb8pUcqFc66Y4OJSkRPnxlHCyo5S9E1Z9rVAoFLyZ79mAmIeYmIjM/2MBqE1BmYFCQWa5xYNnnUFnciSXMaM1vxp6cGh4eDjOzs4GO790FYx8E9CiRYsYPPi/kcT169fn2rVrWvucOHHCIIFlx9/fHycnJ61nTR4eHsTGxnL//n29dBPMuB3C4yGZ31gT164r8PlyY0f7MaS9poBcHouoFUrOmpZ94XO/dukEvU9e4d7/KpNga0q6eR4PmbO5hdoEdbo19x91xM71CGYlHgIQHtmWDGV5reNK28VjahUDQLBtKXjUgZI2e7Uv1E/VS8v97+1eurmSjOgoVJZmJFiU0Gy2MUnXdNNVP/UsO/u3/ay7xjwRUNcnnrZ/qvmkd+ZxGfzXhKAyyTzYRP1f05MQ/wkVKHl8Yxh2rkewsAt55nOStLjKWN0vh6j7D0qVAAtzTCpVolwZW2olRmCpUFPJqjSOkZFYKsyoWr4StlMH0Nm0NNWV8VhbmJFGN3bEXyLZ5kbOOyv+bRJT92LNkPfyqfjz4f/YHzXpmCrMUIgSmPhUQ1X/FkKRRIZIN+hzmQe9e+FikDPnJCIiwmgXaul6fvJNQE+3zuXWWqdDC16BiYmJwd7eXqss63V0dHSOBHTp0n/flrNWbb1x44amrPy+/bDuB0OFmyfh9uUQyhebYuTZKHCOSGXOgkB+G1aRy/XKgGnO9n0NGSakxVUm7n4XUD/dxpvb/6n2VT/r27uuF2pTdRqqf5dLFgpQiqcutEIBWeNEFJm3fwqhRikECjIQaiWIf+8AFeT+7EKAWbIlb5+yJNK5FB4JYZibgE1GMiahJihRYJ9hjfWbQ3FOM6NrUjCmSlBnpBIbWQuFGkyemOCqDsPkXk3+dixPcvnTeT4nsYtpzVjXRljVsqZe42lEPozkQaUHhHUER2BVLp89Jycn7JydsfPxoUZ65t2utbU1topqfOu/AMilSUyYUM/GgUuXLuHq6oqjo6PWZ9ze3p6qVasSFBREXFycprxRo0ZERkZqLShWpUoVrK2t8X3ggwIFNSxrMLLaKEpM6ETUoX1svr+R6ynX8X3gA2R++42I+O85VW5/T05OTjg7O+Pj40N6tjrVrFmTu3fvEhUVpdnXw8MD0P4b1Vudss1Z5uDgoLkuZJ036/m1IeqU1VMsy2XIOgUEBGhchq5TcHCwxlXQOuVGvs+A6tWrp3XH8/TrvMr0zZo1azh48CC7d+/WlMXHx9OkSRM2b95MgwYNNOUFeQaUHhDAo85dsZs9K7Mg21dtrabH7O1MT5fl9bsCFj4qyfEky3+bzrRRIKhmkUEP+1TNVoUi825J8e/xChTZTq1AqdmmwN1ajavlv7cHCvjg8S3CS/+Tx8VTiXNMWwZZ10UASoWCcGU4qYpUTJRKnHHBWmGJQqFEoVSgVCgIIwKVIh2FUomL0hkLpQUKRea2r+6fJtreO89v746JnZnXrAVKExOUSlMcrBwQSlMS0gWmJkqUpiY8IQ1TExNMzcyxtLDC1NQUZS7J+q8bl/jWf4FRnl0Y0/Xn7f2s9fkBNek5msSUmPFevTF6vSMpzOcyBX1OK10vl+uFnwEVFRwcHIiJidEqy3pdpsyzZ8jVFbN/xzXZjhurt3Nm563QWM78eoEn6Tkv1BZmJnw0vLneesP1u3GJb/3PQC4rQyJM8WzVkc56ungOuWHKt/5/k9u3d4QJbzRthWuNnC6LbL/rOmRVmEcY7dmFMV3GbhLLL7kY+rlM1rdzYyBdRdtlqPYgveLh4cGDBw949Oi/B7U+Pj6UKVOGChUMN726vqlTsSRvtayEpZl2xwBLs8xecPrsip118YTMi6dQmWr6RBjqQm0MV/YLtTklsfJpgDklMVWYoSbzQv0yurK6Kjd3bs6G3j/y5Q8/sqH3jzR3aoZSoTRoV2UAiwnvG/T8Eklu5HsHpFKp2Lhxo+Y5z9Ovs8oMjbu7Ow0bNmT+/PnMnz+fmJgYVq5cyZtvvplrM01RZkzHarSo5siWs3e5fewsr3VobpBxQMb8Rm1MV/YL9aQGU3g8oRpl7t4yyJgSY7oq2FbkjRpDtO48staxyWoSMyR3u3bBWNNb3rhxw2jNR9JVtF35JqCyZcvyww8/5Pk6q8wYfP3118yZM4f27dtjaWlJ//79+d///mcUt76pU7EkdSqWJGxKL1y+NcyYI3mhfrlchdkkJpEUFvkmIG9vb2PF8UzKli3Ld999V9hhvDTIC/XL5Xqa7AupSSTFFZ1mQniZyN5FUCKRSCSFT15NeMUuAUkkEonk5eDleoIvkUgkkmKDTEASiUQiKRRkApJIJBJJoSATkEQikUgKBZmAJC8NQgitKZmOHz/OggUL2L59u3S9IKmpqfj7+5OYmChdEqPzSiegQ4cO8dNPP3Hr1i0yMjKYNGkSDRs25K233uL+/fvSVYRc//zzD02aNKFly5YMGTKEEydOsHz5cqytrdm6dSurVq2SrmcQGxvLggULGDduHFu3biU6Opru3bszduxYOnTowLlz56RLR4z1uS+Of8vZeWW7YS9btoyjR49Sq1Ytrl27Rrt27bC0tGTgwIEcOXKEy5cvs2bNGukqIq4BAwbwwQcf0KxZM/bs2cMXX3zB3r17KVeuHImJibzxxhv8+eef0pUPkydPxtzcnCZNmnD48GGSk5MZOXIknTt35sqVKyxevJgtW7ZI1zMw1ue+uP4tayFeUbp27SoSExOFEEKEh4eL2rVri/T0dM32119/XbqKkKt79+5ar9u0aaP1WrqeTbdu3YRarRZCCJGUlCQaNmwoXS+AsT73xfVvOTuvbBOciYkJJUpkrsjp5OSEi4sLpqb/zUz09NLj0lW4rqexsbHRei1dz0apVGrOZ21tnWMeR+nSDWN97l+Fv+WXYj0gY2BiYiJdRdiVkJDAvn37NK8TExNzvJau58OQifRVcYHx/saKy99ydl7ZZ0ANGjTQWkn1ypUrmtdCCK5evcqVK1ekq4i4hg8f/sx91q9fL1354O7urvWtNiMjQ/NaCIFardYs9yxdeWOsz31x/VvOziubgHbt2vXMfTw9PaWriLiehRDCaN98X1ZXWFjYM/dxcXGRrmdgrM/9K/G3bJAnS8WA27dvS1cRcl26dCnPbbGxsWL06NHS9QxSUlLy3b5v3z7pkhiVV/YZ0IIFC5g1a1au2w4dOsSsWbM4f/68dBUR1+TJk5k3bx6dOnXSKr9+/ToTJkzQ64qNxdX1zjvvsHbtWuzt7bXKVSoVXl5e/PXXX/Tq1Uu6nsEnn3zyzH28vLxeGo+xXdl5ZRNQaGgokydPZtmyZZiZmQGZzR1ffPEFe/bsYcWKFdJVhFw///wz48aN4/Hjx7zxxhsA7Nixg8WLFzNt2jSGDBkiXc+gY8eODB06lB9//BEnJycAIiMjmTRpEiYmJuzcuVO6dODAgQOUKlWK1q1bU79+fYM1xxrLY2yXFoV7A1Z4qFQqMWvWLDF8+HCRmJgoHj9+LIYPHy6GDh0qHjx4IF1FzCWEEA8fPhSenp7i66+/FrNnzxZdunQR169f17unOLv27NkjOnbsKAIDA8X58+dFq1atxBdffCEyMjKkS0eePHkiDhw4ICZOnCi6dOkiFi1aJK5evfrSeoztys4r2wkhi9WrV3PgwAESExN5/fXX+fDDDw3WBVG6Ck5SUhKTJk0iJCSEvXv35hg3I13P5syZM3z88cekp6ezcOFCOnToIF0vSHJyMkeOHOHPP//kzp07dOnShR49elCzZs2X0mNs1yufgAB2797Nt99+y86dOw36hy9dL072sTEZGRmsXLmSXr16Ub16dU157969pUtHbt68ydSpU/n666+pUqWK3s//Kriyk5CQwN69e/n+++9RKBScOHHipfYYy/XKJqCRI0dqtXPevHkTW1tbTRsywE8//aR3lxCCW7duGcUFxadezxovo1Ao+O2336QrH2rXrq312VCr1UDmTALi3+7efn5+BnMJITAxMTGKCwxTr+ykpqbi7e3N/v378fX1pX379vTs2ZOmTZvq9RmKsTzGdsErnICe1e/90aNHjB07Vq8uhUJBbm/348ePGT16tF5dTyOyjSfR99iB7PUSQhAbG0upUqX06pIUnOI6NsfY44BOnDjB/v37OX/+PM2bN6dHjx60atVKazDsy+Qxtis7r2wCehY9evTQ2yzEgYGBzJ49m7t371KvXj0+/vhjXnvtNYO4wsPDc5QJIRg0aBA7duxACIGzs7NeXMHBwcycOZPbt2/TokULPvzwQ95//31u3bpF2bJlWblyJfXr19eLKykpiePHj9OzZ09SU1NZs2YNp06dwsTEhNatWzN69GgsLS314lKpVGzbto07d+5Qv359Xn/9da3tn376KQsXLtSLKy/69u3Lnj179H7ehIQEwsLCeO211zA3NyciIgIfHx+qVaum9ZnUB/Hx8djZ2QFw+/Ztzp49i6mpKc2bN8fV1VWvroSEBMLDw6lcuTLm5uZa244fP0779u315nJ3d8fZ2ZkGDRrkcGWhjy7LxvIY25WdV7Yb9sOHD/PdrlKp9OaaO3cuvXv3plmzZhw/fpy3336bNWvW4OHhAZDrXdGL0rFjR0qWLEmJEiW0zhsbG8tbb72FQqHg6NGjenF99tlneHp6aqbBHz58OFOnTqVHjx6cPHkSLy8vvU2DP2PGDJycnOjZsydeXl7cvXtXc4e6fft2Pv/8cxYtWqQX19y5cwkKCqJBgwZ8++23bN++nW+++UaT4PQ5Jcnbb7+do0wIQXBwsGabvprgvL29+fDDD7GyssLc3JxPP/2UuXPnUrFiRUJCQpgxYwb9+/fXi2v9+vUcOHCADRs28OeffzJr1iyaN2+OQqFg+fLlzJ49W29jcw4cOMAnn3yiuXDOmTOHnj17arYvXbpUrwnoWRfiR48e6dWTvZk7O48fP9aLJ7vL6Bi8n10RpUaNGsLd3V3UqFEj1x93d3e9uZ6eyvz06dOibdu2IigoSAiRc0r+gnDs2DHRu3dv8eOPPwqVSqUpb9Wqld4cWTwdd/PmzfPdXhC6dOmi+b1bt25ao9/T09O1theUrl27itTUVCGEEBkZGWLWrFni3Xff1XTp1efU9BMnThQdO3YUu3btEufOnRPnzp0TZ8+eFU2bNtW81hd9+/YVt27dEkIIceHCBVG3bl1x8+ZNIYQQERERomfPnnpzdenSRTx+/Fjjzd6t/M6dO3r9bPTo0UMEBAQIIYS4evWq6Ny5s9i6datmu6GWEsgLfdXtxo0bYtCgQaJJkyZizJgxIjg42CAeIYQICwvL8XP//n3RokULER4eLsLCwvTmys4rewc0cuRIrK2tmThxYq7bu3fvrjeXubk5t2/f1jRxtGjRgtmzZzNmzBi+/vprvXkA2rdvT/PmzVm1ahWDBg1i7ty51K1bV6+OLBQKBVFRUTg4OBAUFERCQgIPHz6kXLlyxMXF6fUuMrvL0dGRjIwMzbakpCS93kXCf7MBm5iYMH/+fD766COmTp3KihUr9PowduXKlZw4cYIvvvgCT09PRo4ciVKpxMzMjKZNm+rNA5CWlkbVqlUBaNy4MdbW1lSrVg2A8uXLax7e64OMjAxKly4NZLYmZO/C6+bmxpMnT/TmUqvVuLu7A1CvXj1+++03hg8fjq2tbY7mU31grNaT4tpykp1XNgFNmzaN8ePH4+PjY7ALdBaTJ09m6NChLF++nNatWwPQuXNnTQKMjo7Wq8/S0pLp06cTGBjIZ599hru7u94v0ADvvvsuPXv2pFKlSoSGhjJ79myGDh1Ko0aNuHLlCoMGDdKba+rUqbz11lsMGDCAZs2aMW7cOPr06UNcXBw7duzQWycOgDZt2vDee+8xa9YsKleuDGQ2UcyaNYtBgwYRFxenNxdAu3btaNasGd988w0DBw5k7ty5ej1/FjY2Nvzzzz80bdqUP/74A5VKxZkzZ2jRogX+/v55tv2/CK1bt2bOnDlMmDCBQYMG8dNPPzF8+HDi4+NZt26dXv/mHBwc2L17N3369EGpVOLk5MTatWsZPXo0Dx480Gtihcz/r7w6FIH+loOIi4vT9JKsXr06Hh4eTJgwgZ9++okqVaro9YvQd999x4oVK+jXrx8jRoxAqcxcKq5169Z4e3vrzZMDg9xXFQOioqL0er5Hjx5pmiSyk5KSIvbv369X19Ns2rRJjBkzxiDnDgoKEocOHRIPHz4UQgjh6+srfvjhB3H8+HG9u+7duye++eYbMXHiRDFixAgxceJE8cUXX4ibN29q/PpApVKJn3/+Wfj4+GjKUlNTRUBAgNi1a5d499139eZ6msDAQNG8eXNRr149zSqf+uLKlSuiTZs2wt3dXfTr109cu3ZNtGvXTrRt21Y0aNBAeHt7682Vnp4uVq9eLTp37iyaNGkiateuLWrUqCFatWolli5dqll9Ux8EBQWJPn36iD///FOr/MGDB2Ls2LF6bU4XQojFixeLlStX5rldX01+ffr0ydHsdvjwYdGhQwfh4+Oj1yY4ITKvRUuXLhX9+/cX165dE0IYpuk+OzIBSYoF+vxjvHnzphgwYIBo3LixmD59unj06JHo2LGjaN68uWjUqJE4efKk3lznzp0TkydPFkIIERAQIDp06CAaNWokatSoITp37iz8/f315soiNjZW83tKSorw8fERMTExevdkkZSUJB48eCCSk5MN5hBC5Jmw9fnlRIjM5DpmzBjNRfpp9JWAjh49Kpo2bZrj83bq1CnRrl074eHhoRfP09y4cUMMHTpUfPbZZ6Jly5YGcWQhE5DkpeDBgwf5/nTt2lVvrqFDh4pff/1VBAUFCS8vLzFw4ECxd+9eIUTmw3tPT0+9uXr37i3OnDkjhBBi+PDhYvPmzZpt+/fvF4MGDdKbKyMjQ2zatEl4eXmJv/76K8f2mTNn6s11+PBhze9Zd0ODBg0Sb775pvj+++9Fenq63lzPYsaMGUZzCaHf1pPi2nKShRwHJHkpcHd3f2a7u75WvezevTt//fUXkPkwvXnz5ly8eDHX7QWlc+fOHDlyBIBu3bpx8OBBre1du3bl0KFDenHNmjVL07381KlTlC1bVqt7uT7Ho2U/19KlS/Hx8WHEiBGoVCo2bdqEu7s7H3/8sV5czxOLpGjxynZCkLxcGLPXoqmpKQ8ePKB8+fKYmpoyadIkzbbIyEi9PvytWLEif/zxBz179qRZs2ZcunRJswaQt7e3ZkYJfXDhwgX27duHubk5KpWKefPm8f7777N27VrNFDn6Ivu5jh8/ztatWzVzBLZv356+ffvqLQG9++67+cYRERGhF49E/8gEJHkpMGavxfHjx9O/f3+WL19OixYtNANCz549y0cffcS4ceP05lq8eDEzZsxg1apVVKxYkdGjR1OjRg3i4+OxsbHR+wBBY3Uvz36urIGvWZibm+u1Z1psbCweHh65zrohhCAoKEhvLol+kU1wkmLB48ePKVOmjN7Od//+fSwsLHB0dNSU3b59m5iYGL2uUppFREQEgYGBmulrKlasqPfZnBcsWEBISIhW93KVSsWsWbMIDAzk4cOHnDp1Si+uxo0b07NnT+zs7Lh8+TKtW7fmf//7H/Hx8SxdupS4uDhWrVqlF9e9e/cYN24cv/32Gw4ODjm267PJVKJfZAKSSF4R1Go1v/32G40aNdIMZszi0KFDbNmyhR9//FEvrr1795KQkEBiYiLx8fHUqFGDPn36cO/ePdasWcP06dM1A1X1QUhICJaWljg5OaFWqwkJCcHc3JwKFSqwZcsWva4sK9EfMgFJJBLAMBPwZk3oasgJeD/++GMWL14MZCaicePGER0djUqlwsnJiVWrVul9olWJflAWdgASicQ4PHz4MN8fQ0zA+/vvv9O4cWPefvttfH19Ndv1+b3Xx8dH8/uiRYsYOnQoFy5c4PLly7z99tt8/vnnenNJ9IvshCCRvCIYawoZMO40MtnrExoayogRIzSvBw8ezC+//KI3l0S/yAQkkbwiFNcJeLMns0qVKnHnzh0qVaoEZHab1/dccBL9IZvgJJJXhGnTpuHr66vVZGUosibg/eeffzRlnTt3ZsGCBUycOJH79+/rzXX37l3q1q1L69atuXr1quaO5969ewwYMIChQ4fqzSXRL7ITgkQiAfTflT0yMhITE5Mcvd2ePHnC0aNHtRaNKyjJyckkJCSQkJCApaUlFSpUICEhgRs3btCkSRO9eST6RSYgiUQikRQKsglOIpFIJIWCTEASiUQiKRRkApK8Uty/f58aNWpw8+bNwg5F75w7d44aNWqQlJRU2KFIJDohE5Ck0Jk1axYeHh54eHhQp04datSooXnt4eHBhQsX8j3+3Llzeu3ZlZycTMOGDenYsWOuY2Z++eUX0tLS8nz9osTHx7Nly5YCnycvatSoQYcOHXKt09q1a6lRowY7d+40mF8ieRqZgCSFzoIFC/D19cXX11czQWXWa19f32f2Yvr555/1moD++OMPatSogVqt5syZM1rboqOjWbx4Menp6bm+LghnzpwxaAICSE1N5ezZsznK9+7dq9cecAVBnzMySIo2MgFJijzx8fF88skntGnThmbNmjFu3DjCwsIAGDNmDMeOHcPLy4thw4YBEBAQwLBhw2jUqBHNmzfno48+IjExUWff9u3b6dmzJ926dWP79u2a8ocPH9K2bVuEEDRv3pxvvvlG6/W2bdsAOHLkCD169KBevXr06NFDUw5w7do1hgwZQsOGDWnatClTpkwhPj6e/fv388EHH3D9+nU8PDwICQlBCMHq1atp06YNDRs2ZPDgwVy+fFlzrrt37zJkyBDq16/PgAEDuH379jPr1r59+xx3Of7+/iQnJ+eYfXvz5s106tSJ+vXr07dvX44eParZNmTIEL755hsmTZpE/fr1ef311wkMDGT58uU0btyYtm3bahbay3rvJkyYQPPmzWndujXTpk0jJiYG+K9ZdOPGjTRr1ow1a9bg7u7O9evXteLp3bs3P/zwwzPrKHmJMOh6qxLJc+Lt7S2qV6+uVTZx4kQxbNgw8ejRI5GQkCA++eQT0bVrV6FSqYQQQnTo0EGsX79es3/Xrl3FggULRFpamoiMjBTdu3cXK1asEEIIERoaKqpXry4CAwNz9d+8eVPUrl1bPH78WPj6+oo6deqImJgYzfazZ8+K6tWri8TExFxf3759W9SvX1/8888/Ij09XVy+fFk0atRInDx5UhPb119/LdLT00VcXJwYN26cWLJkiRBCiJUrV2ot971t2zbRrVs3ERwcLNLS0sTmzZtFgwYNRHR0tBBCiMGDB4vJkyeLxMREcfv2bdGnTx+tWJ6mevXq4uTJk6JevXoiISFBU75w4UKxZMkSMWzYMLFjxw4hhBCnT58WzZs3F9euXRPp6enC29tb1KlTRwQFBQkhhBg2bJho27atuHLlikhKShIDBgwQbdu2FRs3bhRpaWli/vz5okOHDhrHgAEDxAcffCDi4uJEdHS0GDVqlHjnnXe0/k8mTpwoEhIShEqlEsOHDxeLFi3SHB8SEiLc3d3FgwcPcq2b5OVE3gFJijRxcXEcOnSIyZMn4+joiI2NDZMnT+bOnTtak1tmZ+fOnUyfPh0zMzMcHBxo2bIlfn5+Ovm2bt1K69atKV26NHXq1MHV1ZV9+/bpHO+WLVto164drVq1wtTUlAYNGtCvXz927doFQGJiIpaWlpiammJnZ8fq1av56KOPcj3Xxo0befvtt3nttdcwMzNj8ODBuLi4cPjwYSIjI7ly5QqjRo2iRIkSVK5cmQEDBjwzvkqVKlG9enUOHDgAZC45/scff9C3b98c7v79+1O3bl1MTU3p0KEDrVq1Yu/evZp96tevT/369bG2tqZZs2ZkZGQwZMgQzMzMaNOmDeHh4aSnp3Pjxg18fX2ZPn06dnZ2lCpVivHjx3PmzBkiIyM15+vTpw82NjYolUo8PT35448/NM1xhw4domnTppQrV07n/wtJ0UcmIEmRJiwsDCGEZm4vgHLlymFpaUloaGiux5w8eZLBgwfTsGFDPDw82Lhxo06dBNLS0ti7dy99+vTRlPXt21erCe1Z3L17l0OHDml1oti8eTMPHz4EYPr06XzzzTe8/vrrLFq0KN/EePfuXRYtWqR1rpCQECIiIjTnc3Fx0ezv5uamU4x9+/bVJMRTp07h6OhIjRo1crh/+eUXLfc///yjtbx1+fLlNb9bWlpStmxZzbxslpaWCCFIS0sjNDQUCwsLnJycNPu7uroCaE3J4+zsrPm9a9euJCUlaZ7BHTx4MEeSlLz8yMlIJS8FT8+eLITIdUble/fuMW3aND744AOGDx+OhYUFXl5eOZ4n5MahQ4eIjY1l5syZfPrpp0DmA/HU1FR8fX1zLOKWG0qlkoEDB+a5BEC/fv1o164dx44d4/jx4wwZMoSZM2dqnl89fa4lS5bkOmVN9mdBWej68L5nz54sXryYe/fusWfPnlwv7EqlksmTJ/Pee+/leR6lUvv7a34zXOf2//d0uanpf5ejEiVK0LVrV/744w8qV65McHAwXbt2zb9ikpcOeQckKdJUqFABpVJJSEiIpiw8PJzU1FTNt+js+Pv7o1QqGTlyJBYWFgDcuHFDJ9e2bdvw9PRkz5497N69m927d7Nv3z6aNm2q1RkhP1xdXXOMMXr48KFWr7lSpUrRv39/Vq5cyfjx49m6davO58q6YyhbtiyA1h3JnTt3dIqxZMmStG/fnv3793PixAl69eqVqzswMFCrLDw8/IVmlnZ1deXJkyc5YlUoFLn+H2bRr18/vL29+fPPP+nQoQM2NjbP7ZYUbWQCkhRp7Ozs6N69O6tWrSI6Opr4+HiWL19O9erVqVOnDgAWFhbcu3ePuLg4nJ2dSU9Px9/fn9TUVL766iuSk5OJjIzM9w4hNDSUc+fO8dZbb+Hm5qb1M3jwYP744w+ePHmCpaUlALdv39Y8z8n++o033sDHx4dt27aRlpZGUFAQQ4cOZe/evURERNC2bVsOHz6MSqUiMTGRoKAgzUXYwsKCqKgooqOjSU1NZejQoWzevJnLly+jUqk0E3jeuXOHChUqUKVKFX766SeSk5MJDg5m9+7dOr+v/fr149dff6VBgwY4Ojrm2D506FAOHTqEt7c3GRkZXL58mX79+nH+/HmdHVnUqFGD+vXrs3z5chISEoiMjGTlypW0a9cu32W5mzdvjrW1NWvXrtVqFpUUH2QCkhR5Zs+eTalSpejcuTPdunUjPT2dH374QdN8M3jwYLZu3cqIESOoV68eI0aM4N1336VTp05YW1uzcOFC4uPjtRYqe5pt27ZpFk57mq5du2JiYsKBAweoWbMmDRs2ZPjw4WzevDnH68qVK/Pll1/y888/06hRI0aNGsUbb7zBgAEDcHJyYtmyZaxatYrGjRvTqVMn1Go1c+bMATKXK1AqlXTr1g1fX18GDBjA8OHDmTx5Mg0aNOCrr75ixYoVmudhK1eu5N69e7Rs2ZLp06czatQoAJ3uUtq2bYtSqczzuUqLFi345JNPWLhwIQ0aNODjjz9m+vTpNG/e/Jnnzo1ly5YRGxtLmzZt6N+/P66urixbtizfYxQKBX369MHExIQ2bdq8kFdStJGzYUskkiLLp59+ip2dHTNmzCjsUCQGQHZCkEgkRZLjx49z4MAB/vjjj8IORWIgZAKSSCRFjp49exIXF8eSJUu0untLiheyCU4ikUgkhYLshCCRSCSSQkEmIIlEIpEUCjIBSSQSiaRQkAlIIpFIJIWCTEASiUQiKRRkApJIJBJJofB/FmWJsE5cpsMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x252 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# style\n",
    "plt.style.use('seaborn-whitegrid')\n",
    " \n",
    "# create a color palette\n",
    "palette = plt.get_cmap('Set1')\n",
    " \n",
    "#multiple line plot\n",
    "markers = ['+', '.', '*']\n",
    "linestyle = ['-', '-.', ':']\n",
    "for i, column in enumerate(df.drop('x', axis=1)):\n",
    "    plt.plot(df['x'], df[column], marker=markers[i], linestyle=linestyle[i], color=palette(i), linewidth=3, label=column, markersize=15)\n",
    " \n",
    "# Add legend\n",
    "axes = plt. gca()\n",
    "plt.legend(loc=2, ncol=1, shadow=True)\n",
    "#plt.tick_params(axis='x', which='major', labelsize=12)\n",
    "\n",
    "#for (i, l) in enumerate(axes.xaxis.get_ticklabels()):\n",
    "#    if i % 2 == 1:\n",
    "#        l.set_visible(False)\n",
    "\n",
    "#axes, yaxis = label. set_size(20)\n",
    "for tick in axes.xaxis.get_major_ticks():\n",
    "                tick.label.set_fontsize(12) \n",
    "                # specify integer or one of preset strings, e.g.\n",
    "                #tick.label.set_fontsize('x-small') \n",
    "                tick.label.set_rotation('vertical')\n",
    "\n",
    "# Add titles\n",
    "plt.grid(color='#CCCCCC', linestyle='--', linewidth=1)\n",
    "plt.xlabel(\"Total Attested Memory\")\n",
    "plt.ylabel(\"Execution Time (seconds)\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('lira_graph.pdf')\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

